A unified framework for limit results in Chemical Reaction Networks on multiple time-scales

If $(X^N)_{N=1,2,...}$ is a sequence of Markov processes which solve the martingale problems for some operators $(G^N)_{N=1,2,...}$, it is a classical task to derive a limit result as $N\to\infty$, in particular a weak process limit with limiting operator $G$. For slow-fast systems $X^N = (V^N, Z^N)$ where $V^N$ is slow and $Z^N$ is fast, $G^N$ consists of two (or more) terms, and we are interested in weak convergence of $V^N$ to some Markov process $V$. In this case, for some $f\in \mathcal D(G)$, the domain of $G$, depending only on $v$, the limit $Gf$ can sometimes be derived by using some $g_N\to 0$ (depending on $v$ and $z$), and study convergence of $G^N (f + g_N) \to Gf$. We develop this method further in order to obtain functional Laws of Large Numbers (LLNs) and Central Limit Theorems (CLTs). We then apply our general result to various examples from Chemical Reaction Network theory. We show that we can rederive most limits previously obtained, but also provide new results in the case when the fast-subsystem is first order. In particular, we allow that fast species to be consumed faster than they are produced, and we derive a CLT for Hill dynamics with coefficient~2.

==> anc/ancillary.sage <==
# Examples 3.1--3.6:
print("Simplified dynamics with Hill-coefficient 2\n")

# variables
N,M,a,b,c,d,k1,k2,k3,v,u,z,fp,fpp = var('N,M,a,b,c,d,k1,k2,k3,v,u,z,fp,fpp')

# LLN
G0f = -2*k1*v*v*z*fp + (2*k2+k3)*(M-z)*fp 
G2g = -k1*v*v*z*a*fp + (k2+k3)*(M-z)*a*fp

coeff_fp(z) = (G0f+G2g).coefficient(fp)
coeff_fp_z = (coeff_fp(z) - coeff_fp(0))/z

sol_a = solve([coeff_fp_z==0], a, solution_dict=True)
a_sol =  (sol_a[0][a]).full_simplify()


mu_LLN(a) = coeff_fp(0).full_simplify()
mu_LLN_sol = mu_LLN(a_sol).full_simplify()

print("\nmu in LLN: ", mu_LLN_sol)


# CLT

L0f = 2*k1*v*v*z*fpp - 4*k1*v*u*z*fp + 2*k2*(M-z)*fpp + 1/2*k3*(M-z)*fpp
L1g = a * (-2*k1*v*v*z*(z-1)*fpp - 2*k1*v*u*z*fp + 2*k2*(M-z)*(z+1)*fpp + k3*(M-z)*(z+1)*fpp - mu_LLN(a) * z *fpp)
L2h = - k1*v*v*z * (b*fp + c*fpp + (z-1)*d*fpp) + (k2+k3)*(M-z)*(b*fp + c*fpp + z*d*fpp)

# Drift in CLT
coeff_fp(z) = (L0f+L1g+L2h).coefficient(fp)
a(z) = ((coeff_fp(z) - coeff_fp(0))/z).full_simplify()
coeff_fp_z = a(0)
sol_b = solve([coeff_fp_z==0], b, solution_dict=True)
b(a) = sol_b[0][b]
b_sol = b(a_sol)

# print("b = ", b_sol)
mu_CLT(a, b) = coeff_fp(0,0).full_simplify()
mu_CLT_sol = mu_CLT(a_sol, b_sol)
print("\nmu in CLT: ", mu_CLT(a_sol, b_sol).factor())	


# Diffusion in CLT
coeff_fpp(z) = (L0f+L1g+L2h).coefficient(fpp)
a(z) = ((coeff_fpp(z) - coeff_fpp(0))/z).full_simplify()
coeff_fpp_z = a(0)
coeff_fpp_zz = ((coeff_fpp(z) - z*a(0) - coeff_fpp(0))/z/z).full_simplify()

sol_cd = solve([coeff_fpp_z == 0, coeff_fpp_zz == 0], c, d, solution_dict=True)
c(a,b) =  (sol_cd[0][c]).full_simplify()
d(a,b) =  (sol_cd[0][d]).full_simplify()
c_sol=c(a_sol, b_sol)
d_sol=d(a_sol, b_sol)


sigma2_CLT(a, b, c, d) = coeff_fpp(0).full_simplify() 
sigma2_CLT_sol = sigma2_CLT(a_sol, b_sol, c_sol, d_sol).full_simplify().factor()
print("\n\nsigma2 in CLT: ", sigma2_CLT_sol)

# (sigma2_CLT_sol*(k1*v*v + k2 + k3)^3).full_simplify()





print("Section 4.1: Michaelis-Menten kinetics\n")

v,M,N,a,b,c,d,k1,k2,k3,p,u = var('v,M,N,a,b,c,d,k1,k2,k3,p,u')
a = -(k1*v + k2)/(k1*v+k2+k3)
d = a*a
p = k3*k1*v/(k1*v+k2+k3)

sol = solve(k1*u*(1+a) + b*(k1*v+k2+k3), b, solution_dict=True)
b = sol[0][b]
sol = solve(1/2*(k1*v-k2) + (k1*v+(M-1)*k2+M*p)*a - (k1*v+k2+k3)*c + (k1*v+M*(k2+k3))*d, c, solution_dict=True)
c = sol[0][c]

# Drift:
(M*(k2+k3)*b*(k1*v+k2+k3)^2).full_simplify()

# Diffusion:
(M*(k2*(1/2+a) + (k2+k3)*c) * 2 * (k1*v+k2+k3)^3 / k3).full_simplify()



print("Section 4.2: Dynamics with Hill-coefficient 2\n")

# variables
N,M,a1,a3,b1,b3,c1,c2,d1,d2,d3,k1,k2,k3,k4,k5,v,u,z1,z3,fp,fpp = var('N,M,a1,a3,b1,b3,c1,c2,d1,d2,d3,k1,k2,k3,k4,k5,v,u,z1,z3,fp,fpp')

# LLN
G0f = -k1*v*z1*fp + k2*(M-z1-z3)*fp - k3*v*(M-z1-z3)*fp + k4*z3*fp
G1g = -k1*v*z1*a1*fp + k2*(M-z1-z3)*a1*fp + k3*v*(M-z1-z3)*a3*fp - (k4+k5)*z3*a3*fp 

coeff_fp(z1,z3) = (G0f+G1g).coefficient(fp)
a(z1) = ((coeff_fp(z1,0) - coeff_fp(0,0))/z1).full_simplify()
coeff_fp_z1 = a(0)
a(z3) = ((coeff_fp(0,z3) - coeff_fp(0,0))/z3).full_simplify()
coeff_fp_z3 = a(0)

sol_a = solve([coeff_fp_z1==0, coeff_fp_z3==0], a1, a3, solution_dict=True)
a1_sol =  (sol_a[0][a1]).full_simplify()
a3_sol =  (sol_a[0][a3]).full_simplify()
# print("a1 = ", a1_sol)
# print("a3 = ", a3_sol)
mu_LLN(a1, a3) = coeff_fp(0,0).full_simplify()
mu_LLN_sol = mu_LLN(a1_sol, a3_sol)
print("\nmu in LLN: ", mu_LLN(a1_sol, a3_sol).factor())	
mu_LLN_fromk(k1,k2,k3,k4,k5) = mu_LLN(a1_sol, a3_sol)
print("...as N->infty: ", limit(mu_LLN_fromk(k1,N*k2,N*k3,k4,k5), N=oo))

# CLT

L0f = -k1*u*z1*fp + 1/2*k1*v*z1*fpp + 1/2*k2*(M-z1-z3)*fpp - k3*(M-z1-z3)*u*fp + 1/2 * k3*v*(M-z1-z3)*fpp + 1/2*k4*z3*fpp
L1g = -k1*z1*v*(a1*(z1-1) + a3*z3)*fpp - k1*z1*u*a1*fp + k2*(M-z1-z3)*(a1*(z1+1)+a3*z3)*fpp - k3*(M-z1-z3)*v*(a1*z1+a3*(z3+1))*fpp + k3*(M-z1-z3)*u*a3*fp + k4*z3*(a1*z1+a3*(z3-1))*fpp - mu_LLN(a1,a3)*(a1*z1+a3*z3)*fpp
L2h = -k1*z1*v*(b1*fp + (c1+(z1-1)*d1+(z1+z3-1)*d3)*fpp) + k2*(M-z1-z3)*(b1*fp + (c1+z1*d1+(z1+z3)*d3)*fpp) + k3*(M-z1-z3)*v*(b3*fp + (c2 + z3*d2 + (z1+z3)*d3)*fpp) - (k4+k5)*z3*(b3*fp + (c2+(z3-1)*d2+(z1+z3-1)*d3)*fpp)

# Drift in CLT
coeff_fp(z1,z3) = (L0f+L1g+L2h).coefficient(fp)
a(z1) = ((coeff_fp(z1,0) - coeff_fp(0,0))/z1).full_simplify()
coeff_fp_z1 = a(0)
a(z3) = ((coeff_fp(0,z3) - coeff_fp(0,0))/z3).full_simplify()
coeff_fp_z3 = a(0)
sol_b = solve([coeff_fp_z1==0, coeff_fp_z3==0], b1, b3, solution_dict=True)
b1(a1,a3) =  (sol_b[0][b1]).full_simplify()
b3(a1,a3) =  (sol_b[0][b3]).full_simplify()
b1_sol = b1(a1_sol, a3_sol)
b3_sol = b3(a1_sol, a3_sol)
# print("b1 = ", b1_sol)
# print("b3 = ", b3_sol, "\n")
mu_CLT(a1, a3, b1, b3) = coeff_fp(0,0).full_simplify()
mu_CLT_sol = mu_LLN(a1_sol, a3_sol, b1_sol, b3_sol)
print("\nmu in CLT: ", mu_CLT(a1_sol, a3_sol, b1_sol, b3_sol).factor())	
mu_CLT_fromk(k1,k2,k3,k4,k5) = mu_CLT(a1_sol, a3_sol, b1_sol, b3_sol).full_simplify()
print("...as N->infty: ", limit(mu_CLT_fromk(k1,N*k2,N*k3,k4,k5), N=oo).factor())


# Diffusion in CLT
coeff_fpp(z1,z3) = (L0f+L1g+L2h).coefficient(fpp)
a(z1) = ((coeff_fpp(z1,0) - coeff_fpp(0,0))/z1).full_simplify()
coeff_fpp_z1 = a(0)
coeff_fpp_z1z1 = ((coeff_fpp(z1,0) - z1*a(0) - coeff_fpp(0,0))/z1/z1).full_simplify()
a(z3) = ((coeff_fpp(0,z3) - coeff_fpp(0,0))/z3).full_simplify()
coeff_fpp_z3 = a(0)
coeff_fpp_z3z3 = ((coeff_fpp(0,z3) - z3*a(0) - coeff_fpp(0,0))/z3/z3).full_simplify()
coeff_fpp_z1z3 = ((coeff_fpp(z1,z3) - z1*coeff_fpp_z1 - z3*coeff_fpp_z3 - z1^2*coeff_fpp_z1z1 - z3^2*coeff_fpp_z3z3 - coeff_fpp(0,0))/z1/z3).full_simplify()

sol_c = solve([coeff_fpp_z1 == 0, coeff_fpp_z3 == 0, coeff_fpp_z1z1 == 0, coeff_fpp_z3z3 == 0, coeff_fpp_z1z3 == 0], c1, c2, d1, d2, d3, solution_dict=True)
c1(a1,a3,b1,b3) =  (sol_c[0][c1]).full_simplify()
c2(a1,a3,b1,b3) =  (sol_c[0][c2]).full_simplify()
d1(a1,a3,b1,b3) =  (sol_c[0][d1]).full_simplify()
d2(a1,a3,b1,b3) =  (sol_c[0][d2]).full_simplify()
d3(a1,a3,b1,b3) =  (sol_c[0][d3]).full_simplify()
c1_sol=c1(a1_sol, a3_sol, b1_sol, b3_sol)
c2_sol=c2(a1_sol, a3_sol, b1_sol, b3_sol)
d1_sol=d1(a1_sol, a3_sol, b1_sol, b3_sol)
d2_sol=d2(a1_sol, a3_sol, b1_sol, b3_sol)
d3_sol=d3(a1_sol, a3_sol, b1_sol, b3_sol)

sigma2_CLT(a1, a3, b1, b3, c1, c2, d1, d2, d3) = coeff_fpp(0,0).full_simplify() 
sigma2_CLT_sol = sigma2_CLT(a1_sol, a3_sol, b1_sol, b3_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol).full_simplify().factor()
print("\n\nsigma2 in CLT: ", sigma2_CLT_sol)
sigma2_CLT_fromk(k1,k2,k3,k4,k5) = sigma2_CLT_sol
print("...as N->infty: ", limit(sigma2_CLT_fromk(k1,N*k2,N*k3,k4,k5), N=oo).factor())




print("4.3 Extension of Section 4.1 to two fast species\n")
a1,a2,b1,b2,d1,d2,d3,k1,k2,k3,k4,k5,v,u = var('a1,a2,b1,b2,d1,d2,d3,k1,k2,k3,k4,k5,v,u')

sol_a = solve([(k2+k3)*a1 - k3*a2 == k2, k4*a1 - (k4+k5)*a2 == 0], a1, a2, solution_dict=True)
a1 = sol_a[0][a1]
a2 = sol_a[0][a2]

sol_b = solve([1/2*k2 - v*k1*a1*a1 - (k2+k3)*b1 + k3*b2 + v*k1*d1 + v*k1*d3 == 0, -v*k1*a1*a2 + k4*b1 - (k4+k5)*b2 + v*k1*d3 == 0, k2*a1 - (k2 + k3)*d1 - k2*d3 == 0, (k4+k5)*d2 + k5*d3 == 0, k2*a2 + k4*d1 + k3*d2 - (k2+k5)*d3 == 0], b1, b2, d1, d2, d3, solution_dict=True)
b1 = sol_b[0][b1]

print("b1 = ")
b1
print("\n\n LLN:\n\n")
(k1*v*(a1-1)).full_simplify()
print("\n\nCLT:\n\n")
print("Drift:\n")
(k1*u*(a1-1)).full_simplify()
print("\nDiffusion:\n")
(1/2 * k1*v*(1-2*a1+2*b1)).full_simplify()


print("Section 4.4: Main example from Cappelletti and Wiuf\n")

# variables
v1,v3,u1,u3,z1,z2,N,M,a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,c3,c4,c5,c6,d1,d2,d3,d4,d5,d6,d7,d8,d9,k1,k2,k3,k4,k5,k6,k7,k8,D1f,D3f,D11f,D13f,D33f = var('v1,v3,u1,u3,z1,z2,N,M,a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,c3,c4,c5,c6,d1,d2,d3,d4,d5,d6,d7,d8,d9,k1,k2,k3,k4,k5,k6,k7,k8,D1f,D3f,D11f,D13f,D33f')

# LLN

G0f = - v1*z1*(k1*D1f + k2*D1f) + k3*z2*D1f + k6*(M-z1-z2)*D3f + k8*v3*z1*(D1f-D3f)
g(z1,z2) = (a1*z1+a2*z2)*D1f + (a3*z1+a4*z2)*D3f
G1g = k1*v1*z1*(g(z1-1,z2+1)-g(z1,z2)) + k2*v1*z1*(g(z1-1,z2)-g(z1,z2)) + k3*z2*(g(z1+1,z2-1)-g(z1,z2)) + k4*z2*(g(z1+1,z2-1)-g(z1,z2)) + k5*z2*(g(z1,z2-1)-g(z1,z2)) + k6*(M-z1-z2)*(g(z1+1,z2)-g(z1,z2)) + k7*(M-z1-z2)*(g(z1,z2+1)-g(z1,z2))

coeff_LLN_D1f(z1,z2) = (G0f+G1g).coefficient(D1f)
a(z1) = ((coeff_LLN_D1f(z1,0) - coeff_LLN_D1f(0,0))/z1).full_simplify()
coeff_LLN_D1f_z1 = a(0)
a(z2) = ((coeff_LLN_D1f(0,z2) - coeff_LLN_D1f(0,0))/z2).full_simplify()
coeff_LLN_D1f_z2 = a(0)
coeff_LLN_D3f(z1,z2) = (G0f+G1g).coefficient(D3f)
a(z1) = ((coeff_LLN_D3f(z1,0) - coeff_LLN_D3f(0,0))/z1).full_simplify()
coeff_LLN_D3f_z1 = a(0)
a(z2) = ((coeff_LLN_D3f(0,z2) - coeff_LLN_D3f(0,0))/z2).full_simplify()
coeff_LLN_D3f_z2 = a(0)

sol_ab = solve([coeff_LLN_D1f_z1==0, coeff_LLN_D1f_z2==0, coeff_LLN_D3f_z1==0, coeff_LLN_D3f_z2==0], a1, a2, a3, a4, solution_dict=True)
a1_sol =  (sol_ab[0][a1]).full_simplify()
a2_sol =  (sol_ab[0][a2]).full_simplify()
a3_sol =  (sol_ab[0][a3]).full_simplify()
a4_sol =  (sol_ab[0][a4]).full_simplify()

mu_LLN_1(a1, a2, a3, a4) = coeff_LLN_D1f(0,0).full_simplify()
mu_LLN_1_sol = mu_LLN_1(a1_sol, a2_sol, a3_sol, a4_sol)
mu_LLN_3(a1, a2, a3, a4) = coeff_LLN_D3f(0,0).full_simplify()
mu_LLN_3_sol = mu_LLN_3(a1_sol, a2_sol, a3_sol, a4_sol)
mu_LLN_1_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_LLN_1_sol
mu_LLN_3_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_LLN_3_sol

print("LLN:")
print("coeff of D1f as N->infty: ", limit(mu_LLN_1_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo).full_simplify())
print("coeff of D3f as N->infty: ", limit(mu_LLN_3_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo).full_simplify())

lambda1,lambda2 = var('lambda1, lambda2')
lambda1 = (k1*k4*(k6+k7) + k2*k4*k7)/(k4*(k6+k7)+k5*k6)
lambda2 = (k2*k6*(k4+k5) + k1*k5*k6)/(k4*(k6+k7)+k5*k6)




# CLT
L0f = -k1*u1*z1*D1f + 1/2*k1*v1*z1*D11f - k2*u1*z1*D1f + 1/2*k2*v1*z1*D11f + 1/2*k3*z2*D11f + 1/2*k6*(M-z1-z2)*D33f + k8*u3*z1*(D1f - D3f) + 1/2*k8*v3*z1*(D11f - 2*D13f + D33f)
g(z1,z2) = (a1*z1+a2*z2)*D1f + (a3*z1+a4*z2)*D3f
D1g(z1,z2) = (a1*z1+a2*z2)*D11f + (a3*z1+a4*z2)*D13f
D3g(z1,z2) = (a1*z1+a2*z2)*D13f + (a3*z1+a4*z2)*D33f
L1g = -k1*v1*z1*D1g(z1-1,z2+1) + k1*u1*z1*(g(z1-1,z2+1)-g(z1,z2)) - k2*v1*z1*D1g(z1-1,z2) + k2*u1*z1*(g(z1-1,z2)-g(z1,z2)) + k3*z2*D1g(z1+1,z2-1) + k6*(M-z1-z2)*D3g(z1+1,z2) + k8*v3*z1*(D1g(z1,z2) - D3g(z1,z2)) - M*((-(lambda1+lambda2)*v1+k8*v3)*D1g(z1,z2) + (lambda2*v1-k8*v3)*D3g(z1,z2))

h(z1,z2)  = (b1*z1+b2*z2)*D1f + (b3*z1+b4*z2)*D3f + (c1*z1+c2*z2+d1*z1*(z1-1)/2 + d2*z2*(z2-1)/2 + d3*(z1+z2)*(z1+z2-1)/2) * D11f + (c3*z1+c4*z2+d4*z1*(z1-1)/2 + d5*z2*(z2-1)/2 + d6*(z1+z2)*(z1+z2-1)/2) * D33f + (c5*z1+c6*z2+d7*z1*(z1-1)/2 + d8*z2*(z2-1)/2 + d9*(z1+z2)*(z1+z2-1)/2) * D13f

L2h = k1*v1*z1*(h(z1-1,z2+1)-h(z1,z2)) + k2*v1*z1*(h(z1-1,z2)-h(z1,z2)) + k3*z2*(h(z1+1,z2-1)-h(z1,z2)) + k4*z2*(h(z1+1,z2-1)-h(z1,z2)) + k5*z2*(h(z1,z2-1)-h(z1,z2)) + k6*(M-z1-z2)*(h(z1+1,z2) - h(z1,z2)) + k7*(M-z1-z2)*(h(z1,z2+1)-h(z1,z2))



# Drift in CLT
coeff_CLT_D1f(z1,z2) = (L0f+L1g+L2h).coefficient(D1f)
coeff_CLT_D3f(z1,z2) = (L0f+L1g+L2h).coefficient(D3f)
a(z1) = ((coeff_CLT_D1f(z1,0) - coeff_CLT_D1f(0,0))/z1).full_simplify()
coeff_CLT_D1f_z1 = a(0)
a(z2) = ((coeff_CLT_D1f(0,z2) - coeff_CLT_D1f(0,0))/z2).full_simplify()
coeff_CLT_D1f_z2 = a(0)
a(z1) = ((coeff_CLT_D3f(z1,0) - coeff_CLT_D3f(0,0))/z1).full_simplify()
coeff_CLT_D3f_z1 = a(0)
a(z2) = ((coeff_CLT_D3f(0,z2) - coeff_CLT_D3f(0,0))/z2).full_simplify()
coeff_CLT_D3f_z2 = a(0)

sol_b = solve([coeff_CLT_D1f_z1==0, coeff_CLT_D1f_z2==0, coeff_CLT_D3f_z1==0, coeff_CLT_D3f_z2==0], b1, b2, b3, b4, solution_dict=True)
b1(a1,a2,a3,a4) =  (sol_b[0][b1]).full_simplify()
b2(a1,a2,a3,a4) =  (sol_b[0][b2]).full_simplify()
b3(a1,a2,a3,a4) =  (sol_b[0][b3]).full_simplify()
b4(a1,a2,a3,a4) =  (sol_b[0][b4]).full_simplify()
b1_sol = b1(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b2_sol = b2(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b3_sol = b3(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b4_sol = b4(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()

mu_CLT_D1f(a1, a2, a3, a4, b1, b2, b3, b4) = coeff_CLT_D1f(0,0).full_simplify()
mu_CLT_D1f_sol = mu_CLT_D1f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol)
mu_CLT_D3f(a1, a2, a3, a4, b1, b2, b3, b4) = coeff_CLT_D3f(0,0).full_simplify()
mu_CLT_D3f_sol = mu_CLT_D3f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol)
mu_CLT_D1f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_CLT_D1f_sol
mu_CLT_D3f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_CLT_D3f_sol

print("CLT:")
print("coeff of D1f as N->infty: ", limit(mu_CLT_D1f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D3f as N->infty: ", limit(mu_CLT_D3f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))


# Diffusiont in CLT
coeff_CLT_D11f(z1,z2) = (L0f+L1g+L2h).coefficient(D11f).full_simplify()
coeff_CLT_D33f(z1,z2) = (L0f+L1g+L2h).coefficient(D33f).full_simplify()
coeff_CLT_D13f(z1,z2) = (L0f+L1g+L2h).coefficient(D13f).full_simplify()

a(z1) = ((coeff_CLT_D11f(z1,0) - coeff_CLT_D11f(0,0))/z1).full_simplify()
coeff_CLT_D11f_z1 = a(0).full_simplify()
coeff_CLT_D11f_z1z1 = ((coeff_CLT_D11f(z1,0) - z1*a(0) - coeff_CLT_D11f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D11f(0,z2) - coeff_CLT_D11f(0,0))/z2).full_simplify()
coeff_CLT_D11f_z2 = a(0).full_simplify()
coeff_CLT_D11f_z2z2 = ((coeff_CLT_D11f(0,z2) - z2*a(0) - coeff_CLT_D11f(0,0))/z2/z2).full_simplify()
coeff_CLT_D11f_z1z2 = ((coeff_CLT_D11f(z1,z2) - z1*coeff_CLT_D11f_z1 - z2*coeff_CLT_D11f_z2 - z1^2*coeff_CLT_D11f_z1z1 - z2^2*coeff_CLT_D11f_z2z2 - coeff_CLT_D11f(0,0))/z1/z2).full_simplify()

a(z1) = ((coeff_CLT_D33f(z1,0) - coeff_CLT_D33f(0,0))/z1).full_simplify()
coeff_CLT_D33f_z1 = a(0).full_simplify()
coeff_CLT_D33f_z1z1 = ((coeff_CLT_D33f(z1,0) - z1*a(0) - coeff_CLT_D33f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D33f(0,z2) - coeff_CLT_D33f(0,0))/z2).full_simplify()
coeff_CLT_D33f_z2 = a(0).full_simplify()
coeff_CLT_D33f_z2z2 = ((coeff_CLT_D33f(0,z2) - z2*a(0) - coeff_CLT_D33f(0,0))/z2/z2).full_simplify()
coeff_CLT_D33f_z1z2 = ((coeff_CLT_D33f(z1,z2) - z1*coeff_CLT_D33f_z1 - z2*coeff_CLT_D33f_z2 - z1^2*coeff_CLT_D33f_z1z1 - z2^2*coeff_CLT_D33f_z2z2 - coeff_CLT_D33f(0,0))/z1/z2).full_simplify()

a(z1) = ((coeff_CLT_D13f(z1,0) - coeff_CLT_D13f(0,0))/z1).full_simplify()
coeff_CLT_D13f_z1 = a(0).full_simplify()
coeff_CLT_D13f_z1z1 = ((coeff_CLT_D13f(z1,0) - z1*a(0) - coeff_CLT_D13f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D13f(0,z2) - coeff_CLT_D13f(0,0))/z2).full_simplify()
coeff_CLT_D13f_z2 = a(0).full_simplify()
coeff_CLT_D13f_z2z2 = ((coeff_CLT_D13f(0,z2) - z2*a(0) - coeff_CLT_D13f(0,0))/z2/z2).full_simplify()
coeff_CLT_D13f_z1z2 = ((coeff_CLT_D13f(z1,z2) - z1*coeff_CLT_D13f_z1 - z2*coeff_CLT_D13f_z2 - z1^2*coeff_CLT_D13f_z1z1 - z2^2*coeff_CLT_D13f_z2z2 - coeff_CLT_D13f(0,0))/z1/z2).full_simplify()

sol_cA = solve([coeff_CLT_D11f_z1==0, coeff_CLT_D11f_z2==0, coeff_CLT_D11f_z1z1==0, coeff_CLT_D11f_z2z2==0, coeff_CLT_D11f_z1z2==0], c1, c2, d1, d2, d3, solution_dict=True)
c1(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][c1]).full_simplify()
c2(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][c2]).full_simplify()
d1(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d1]).full_simplify()
d2(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d2]).full_simplify()
d3(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d3]).full_simplify()
c1_sol = c1(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c2_sol = c2(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d1_sol = d1(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d2_sol = d2(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d3_sol = d3(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()

sol_cB = solve([coeff_CLT_D33f_z1==0, coeff_CLT_D33f_z2==0, coeff_CLT_D33f_z1z1==0, coeff_CLT_D33f_z2z2==0, coeff_CLT_D33f_z1z2==0], c3, c4, d4, d5, d6, solution_dict=True)
c3(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][c3]).full_simplify()
c4(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][c4]).full_simplify()
d4(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d4]).full_simplify()
d5(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d5]).full_simplify()
d6(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d6]).full_simplify()
c3_sol = c3(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c4_sol = c4(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d4_sol = d4(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d5_sol = d5(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d6_sol = d6(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()


sol_cC = solve([coeff_CLT_D13f_z1==0, coeff_CLT_D13f_z2==0, coeff_CLT_D13f_z1z1==0, coeff_CLT_D13f_z2z2==0, coeff_CLT_D13f_z1z2==0], c5, c6, d7, d8, d9, solution_dict=True)
c5(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][c5]).full_simplify()
c6(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][c6]).full_simplify()
d7(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d7]).full_simplify()
d8(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d8]).full_simplify()
d9(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d9]).full_simplify()
c5_sol = c5(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c6_sol = c6(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d7_sol = d7(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d8_sol = d8(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d9_sol = d9(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()

sigma2_CLT_D11f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D11f(0,0).full_simplify()
sigma2_CLT_D11f_sol = sigma2_CLT_D11f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()
sigma2_CLT_D33f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D33f(0,0).full_simplify()
sigma2_CLT_D33f_sol = sigma2_CLT_D33f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()
sigma2_CLT_D13f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D13f(0,0).full_simplify()
sigma2_CLT_D13f_sol = sigma2_CLT_D13f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()

sigma2_CLT_D11f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D11f_sol
sigma2_CLT_D33f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D33f_sol
sigma2_CLT_D13f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D13f_sol

print("coeff of D11f as N->infty: ", limit(sigma2_CLT_D11f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D33f as N->infty: ", limit(sigma2_CLT_D33f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D13f as N->infty: ", limit(sigma2_CLT_D13f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))










==> ancillary.sage <==
# Examples 3.1--3.6:
print("Simplified dynamics with Hill-coefficient 2\n")

# variables
N,M,a,b,c,d,k1,k2,k3,v,u,z,fp,fpp = var('N,M,a,b,c,d,k1,k2,k3,v,u,z,fp,fpp')

# LLN
G0f = -2*k1*v*v*z*fp + (2*k2+k3)*(M-z)*fp 
G2g = -k1*v*v*z*a*fp + (k2+k3)*(M-z)*a*fp

coeff_fp(z) = (G0f+G2g).coefficient(fp)
coeff_fp_z = (coeff_fp(z) - coeff_fp(0))/z

sol_a = solve([coeff_fp_z==0], a, solution_dict=True)
a_sol =  (sol_a[0][a]).full_simplify()


mu_LLN(a) = coeff_fp(0).full_simplify()
mu_LLN_sol = mu_LLN(a_sol).full_simplify()

print("\nmu in LLN: ", mu_LLN_sol)


# CLT

L0f = 2*k1*v*v*z*fpp - 4*k1*v*u*z*fp + 2*k2*(M-z)*fpp + 1/2*k3*(M-z)*fpp
L1g = a * (-2*k1*v*v*z*(z-1)*fpp - 2*k1*v*u*z*fp + 2*k2*(M-z)*(z+1)*fpp + k3*(M-z)*(z+1)*fpp - mu_LLN(a) * z *fpp)
L2h = - k1*v*v*z * (b*fp + c*fpp + (z-1)*d*fpp) + (k2+k3)*(M-z)*(b*fp + c*fpp + z*d*fpp)

# Drift in CLT
coeff_fp(z) = (L0f+L1g+L2h).coefficient(fp)
a(z) = ((coeff_fp(z) - coeff_fp(0))/z).full_simplify()
coeff_fp_z = a(0)
sol_b = solve([coeff_fp_z==0], b, solution_dict=True)
b(a) = sol_b[0][b]
b_sol = b(a_sol)

# print("b = ", b_sol)
mu_CLT(a, b) = coeff_fp(0,0).full_simplify()
mu_CLT_sol = mu_CLT(a_sol, b_sol)
print("\nmu in CLT: ", mu_CLT(a_sol, b_sol).factor())	


# Diffusion in CLT
coeff_fpp(z) = (L0f+L1g+L2h).coefficient(fpp)
a(z) = ((coeff_fpp(z) - coeff_fpp(0))/z).full_simplify()
coeff_fpp_z = a(0)
coeff_fpp_zz = ((coeff_fpp(z) - z*a(0) - coeff_fpp(0))/z/z).full_simplify()

sol_cd = solve([coeff_fpp_z == 0, coeff_fpp_zz == 0], c, d, solution_dict=True)
c(a,b) =  (sol_cd[0][c]).full_simplify()
d(a,b) =  (sol_cd[0][d]).full_simplify()
c_sol=c(a_sol, b_sol)
d_sol=d(a_sol, b_sol)


sigma2_CLT(a, b, c, d) = coeff_fpp(0).full_simplify() 
sigma2_CLT_sol = sigma2_CLT(a_sol, b_sol, c_sol, d_sol).full_simplify().factor()
print("\n\nsigma2 in CLT: ", sigma2_CLT_sol)

# (sigma2_CLT_sol*(k1*v*v + k2 + k3)^3).full_simplify()





print("Section 4.1: Michaelis-Menten kinetics\n")

v,M,N,a,b,c,d,k1,k2,k3,p,u = var('v,M,N,a,b,c,d,k1,k2,k3,p,u')
a = -(k1*v + k2)/(k1*v+k2+k3)
d = a*a
p = k3*k1*v/(k1*v+k2+k3)

sol = solve(k1*u*(1+a) + b*(k1*v+k2+k3), b, solution_dict=True)
b = sol[0][b]
sol = solve(1/2*(k1*v-k2) + (k1*v+(M-1)*k2+M*p)*a - (k1*v+k2+k3)*c + (k1*v+M*(k2+k3))*d, c, solution_dict=True)
c = sol[0][c]

# Drift:
(M*(k2+k3)*b*(k1*v+k2+k3)^2).full_simplify()

# Diffusion:
(M*(k2*(1/2+a) + (k2+k3)*c) * 2 * (k1*v+k2+k3)^3 / k3).full_simplify()



print("Section 4.2: Dynamics with Hill-coefficient 2\n")

# variables
N,M,a1,a3,b1,b3,c1,c2,d1,d2,d3,k1,k2,k3,k4,k5,v,u,z1,z3,fp,fpp = var('N,M,a1,a3,b1,b3,c1,c2,d1,d2,d3,k1,k2,k3,k4,k5,v,u,z1,z3,fp,fpp')

# LLN
G0f = -k1*v*z1*fp + k2*(M-z1-z3)*fp - k3*v*(M-z1-z3)*fp + k4*z3*fp
G1g = -k1*v*z1*a1*fp + k2*(M-z1-z3)*a1*fp + k3*v*(M-z1-z3)*a3*fp - (k4+k5)*z3*a3*fp 

coeff_fp(z1,z3) = (G0f+G1g).coefficient(fp)
a(z1) = ((coeff_fp(z1,0) - coeff_fp(0,0))/z1).full_simplify()
coeff_fp_z1 = a(0)
a(z3) = ((coeff_fp(0,z3) - coeff_fp(0,0))/z3).full_simplify()
coeff_fp_z3 = a(0)

sol_a = solve([coeff_fp_z1==0, coeff_fp_z3==0], a1, a3, solution_dict=True)
a1_sol =  (sol_a[0][a1]).full_simplify()
a3_sol =  (sol_a[0][a3]).full_simplify()
# print("a1 = ", a1_sol)
# print("a3 = ", a3_sol)
mu_LLN(a1, a3) = coeff_fp(0,0).full_simplify()
mu_LLN_sol = mu_LLN(a1_sol, a3_sol)
print("\nmu in LLN: ", mu_LLN(a1_sol, a3_sol).factor())	
mu_LLN_fromk(k1,k2,k3,k4,k5) = mu_LLN(a1_sol, a3_sol)
print("...as N->infty: ", limit(mu_LLN_fromk(k1,N*k2,N*k3,k4,k5), N=oo))

# CLT

L0f = -k1*u*z1*fp + 1/2*k1*v*z1*fpp + 1/2*k2*(M-z1-z3)*fpp - k3*(M-z1-z3)*u*fp + 1/2 * k3*v*(M-z1-z3)*fpp + 1/2*k4*z3*fpp
L1g = -k1*z1*v*(a1*(z1-1) + a3*z3)*fpp - k1*z1*u*a1*fp + k2*(M-z1-z3)*(a1*(z1+1)+a3*z3)*fpp - k3*(M-z1-z3)*v*(a1*z1+a3*(z3+1))*fpp + k3*(M-z1-z3)*u*a3*fp + k4*z3*(a1*z1+a3*(z3-1))*fpp - mu_LLN(a1,a3)*(a1*z1+a3*z3)*fpp
L2h = -k1*z1*v*(b1*fp + (c1+(z1-1)*d1+(z1+z3-1)*d3)*fpp) + k2*(M-z1-z3)*(b1*fp + (c1+z1*d1+(z1+z3)*d3)*fpp) + k3*(M-z1-z3)*v*(b3*fp + (c2 + z3*d2 + (z1+z3)*d3)*fpp) - (k4+k5)*z3*(b3*fp + (c2+(z3-1)*d2+(z1+z3-1)*d3)*fpp)

# Drift in CLT
coeff_fp(z1,z3) = (L0f+L1g+L2h).coefficient(fp)
a(z1) = ((coeff_fp(z1,0) - coeff_fp(0,0))/z1).full_simplify()
coeff_fp_z1 = a(0)
a(z3) = ((coeff_fp(0,z3) - coeff_fp(0,0))/z3).full_simplify()
coeff_fp_z3 = a(0)
sol_b = solve([coeff_fp_z1==0, coeff_fp_z3==0], b1, b3, solution_dict=True)
b1(a1,a3) =  (sol_b[0][b1]).full_simplify()
b3(a1,a3) =  (sol_b[0][b3]).full_simplify()
b1_sol = b1(a1_sol, a3_sol)
b3_sol = b3(a1_sol, a3_sol)
# print("b1 = ", b1_sol)
# print("b3 = ", b3_sol, "\n")
mu_CLT(a1, a3, b1, b3) = coeff_fp(0,0).full_simplify()
mu_CLT_sol = mu_LLN(a1_sol, a3_sol, b1_sol, b3_sol)
print("\nmu in CLT: ", mu_CLT(a1_sol, a3_sol, b1_sol, b3_sol).factor())	
mu_CLT_fromk(k1,k2,k3,k4,k5) = mu_CLT(a1_sol, a3_sol, b1_sol, b3_sol).full_simplify()
print("...as N->infty: ", limit(mu_CLT_fromk(k1,N*k2,N*k3,k4,k5), N=oo).factor())


# Diffusion in CLT
coeff_fpp(z1,z3) = (L0f+L1g+L2h).coefficient(fpp)
a(z1) = ((coeff_fpp(z1,0) - coeff_fpp(0,0))/z1).full_simplify()
coeff_fpp_z1 = a(0)
coeff_fpp_z1z1 = ((coeff_fpp(z1,0) - z1*a(0) - coeff_fpp(0,0))/z1/z1).full_simplify()
a(z3) = ((coeff_fpp(0,z3) - coeff_fpp(0,0))/z3).full_simplify()
coeff_fpp_z3 = a(0)
coeff_fpp_z3z3 = ((coeff_fpp(0,z3) - z3*a(0) - coeff_fpp(0,0))/z3/z3).full_simplify()
coeff_fpp_z1z3 = ((coeff_fpp(z1,z3) - z1*coeff_fpp_z1 - z3*coeff_fpp_z3 - z1^2*coeff_fpp_z1z1 - z3^2*coeff_fpp_z3z3 - coeff_fpp(0,0))/z1/z3).full_simplify()

sol_c = solve([coeff_fpp_z1 == 0, coeff_fpp_z3 == 0, coeff_fpp_z1z1 == 0, coeff_fpp_z3z3 == 0, coeff_fpp_z1z3 == 0], c1, c2, d1, d2, d3, solution_dict=True)
c1(a1,a3,b1,b3) =  (sol_c[0][c1]).full_simplify()
c2(a1,a3,b1,b3) =  (sol_c[0][c2]).full_simplify()
d1(a1,a3,b1,b3) =  (sol_c[0][d1]).full_simplify()
d2(a1,a3,b1,b3) =  (sol_c[0][d2]).full_simplify()
d3(a1,a3,b1,b3) =  (sol_c[0][d3]).full_simplify()
c1_sol=c1(a1_sol, a3_sol, b1_sol, b3_sol)
c2_sol=c2(a1_sol, a3_sol, b1_sol, b3_sol)
d1_sol=d1(a1_sol, a3_sol, b1_sol, b3_sol)
d2_sol=d2(a1_sol, a3_sol, b1_sol, b3_sol)
d3_sol=d3(a1_sol, a3_sol, b1_sol, b3_sol)

sigma2_CLT(a1, a3, b1, b3, c1, c2, d1, d2, d3) = coeff_fpp(0,0).full_simplify() 
sigma2_CLT_sol = sigma2_CLT(a1_sol, a3_sol, b1_sol, b3_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol).full_simplify().factor()
print("\n\nsigma2 in CLT: ", sigma2_CLT_sol)
sigma2_CLT_fromk(k1,k2,k3,k4,k5) = sigma2_CLT_sol
print("...as N->infty: ", limit(sigma2_CLT_fromk(k1,N*k2,N*k3,k4,k5), N=oo).factor())




print("4.3 Extension of Section 4.1 to two fast species\n")
a1,a2,b1,b2,d1,d2,d3,k1,k2,k3,k4,k5,v,u = var('a1,a2,b1,b2,d1,d2,d3,k1,k2,k3,k4,k5,v,u')

sol_a = solve([(k2+k3)*a1 - k3*a2 == k2, k4*a1 - (k4+k5)*a2 == 0], a1, a2, solution_dict=True)
a1 = sol_a[0][a1]
a2 = sol_a[0][a2]

sol_b = solve([1/2*k2 - v*k1*a1*a1 - (k2+k3)*b1 + k3*b2 + v*k1*d1 + v*k1*d3 == 0, -v*k1*a1*a2 + k4*b1 - (k4+k5)*b2 + v*k1*d3 == 0, k2*a1 - (k2 + k3)*d1 - k2*d3 == 0, (k4+k5)*d2 + k5*d3 == 0, k2*a2 + k4*d1 + k3*d2 - (k2+k5)*d3 == 0], b1, b2, d1, d2, d3, solution_dict=True)
b1 = sol_b[0][b1]

print("b1 = ")
b1
print("\n\n LLN:\n\n")
(k1*v*(a1-1)).full_simplify()
print("\n\nCLT:\n\n")
print("Drift:\n")
(k1*u*(a1-1)).full_simplify()
print("\nDiffusion:\n")
(1/2 * k1*v*(1-2*a1+2*b1)).full_simplify()


print("Section 4.4: Main example from Cappelletti and Wiuf\n")

# variables
v1,v3,u1,u3,z1,z2,N,M,a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,c3,c4,c5,c6,d1,d2,d3,d4,d5,d6,d7,d8,d9,k1,k2,k3,k4,k5,k6,k7,k8,D1f,D3f,D11f,D13f,D33f = var('v1,v3,u1,u3,z1,z2,N,M,a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,c3,c4,c5,c6,d1,d2,d3,d4,d5,d6,d7,d8,d9,k1,k2,k3,k4,k5,k6,k7,k8,D1f,D3f,D11f,D13f,D33f')

# LLN

G0f = - v1*z1*(k1*D1f + k2*D1f) + k3*z2*D1f + k6*(M-z1-z2)*D3f + k8*v3*z1*(D1f-D3f)
g(z1,z2) = (a1*z1+a2*z2)*D1f + (a3*z1+a4*z2)*D3f
G1g = k1*v1*z1*(g(z1-1,z2+1)-g(z1,z2)) + k2*v1*z1*(g(z1-1,z2)-g(z1,z2)) + k3*z2*(g(z1+1,z2-1)-g(z1,z2)) + k4*z2*(g(z1+1,z2-1)-g(z1,z2)) + k5*z2*(g(z1,z2-1)-g(z1,z2)) + k6*(M-z1-z2)*(g(z1+1,z2)-g(z1,z2)) + k7*(M-z1-z2)*(g(z1,z2+1)-g(z1,z2))

coeff_LLN_D1f(z1,z2) = (G0f+G1g).coefficient(D1f)
a(z1) = ((coeff_LLN_D1f(z1,0) - coeff_LLN_D1f(0,0))/z1).full_simplify()
coeff_LLN_D1f_z1 = a(0)
a(z2) = ((coeff_LLN_D1f(0,z2) - coeff_LLN_D1f(0,0))/z2).full_simplify()
coeff_LLN_D1f_z2 = a(0)
coeff_LLN_D3f(z1,z2) = (G0f+G1g).coefficient(D3f)
a(z1) = ((coeff_LLN_D3f(z1,0) - coeff_LLN_D3f(0,0))/z1).full_simplify()
coeff_LLN_D3f_z1 = a(0)
a(z2) = ((coeff_LLN_D3f(0,z2) - coeff_LLN_D3f(0,0))/z2).full_simplify()
coeff_LLN_D3f_z2 = a(0)

sol_ab = solve([coeff_LLN_D1f_z1==0, coeff_LLN_D1f_z2==0, coeff_LLN_D3f_z1==0, coeff_LLN_D3f_z2==0], a1, a2, a3, a4, solution_dict=True)
a1_sol =  (sol_ab[0][a1]).full_simplify()
a2_sol =  (sol_ab[0][a2]).full_simplify()
a3_sol =  (sol_ab[0][a3]).full_simplify()
a4_sol =  (sol_ab[0][a4]).full_simplify()

mu_LLN_1(a1, a2, a3, a4) = coeff_LLN_D1f(0,0).full_simplify()
mu_LLN_1_sol = mu_LLN_1(a1_sol, a2_sol, a3_sol, a4_sol)
mu_LLN_3(a1, a2, a3, a4) = coeff_LLN_D3f(0,0).full_simplify()
mu_LLN_3_sol = mu_LLN_3(a1_sol, a2_sol, a3_sol, a4_sol)
mu_LLN_1_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_LLN_1_sol
mu_LLN_3_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_LLN_3_sol

print("LLN:")
print("coeff of D1f as N->infty: ", limit(mu_LLN_1_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo).full_simplify())
print("coeff of D3f as N->infty: ", limit(mu_LLN_3_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo).full_simplify())

lambda1,lambda2 = var('lambda1, lambda2')
lambda1 = (k1*k4*(k6+k7) + k2*k4*k7)/(k4*(k6+k7)+k5*k6)
lambda2 = (k2*k6*(k4+k5) + k1*k5*k6)/(k4*(k6+k7)+k5*k6)




# CLT
L0f = -k1*u1*z1*D1f + 1/2*k1*v1*z1*D11f - k2*u1*z1*D1f + 1/2*k2*v1*z1*D11f + 1/2*k3*z2*D11f + 1/2*k6*(M-z1-z2)*D33f + k8*u3*z1*(D1f - D3f) + 1/2*k8*v3*z1*(D11f - 2*D13f + D33f)
g(z1,z2) = (a1*z1+a2*z2)*D1f + (a3*z1+a4*z2)*D3f
D1g(z1,z2) = (a1*z1+a2*z2)*D11f + (a3*z1+a4*z2)*D13f
D3g(z1,z2) = (a1*z1+a2*z2)*D13f + (a3*z1+a4*z2)*D33f
L1g = -k1*v1*z1*D1g(z1-1,z2+1) + k1*u1*z1*(g(z1-1,z2+1)-g(z1,z2)) - k2*v1*z1*D1g(z1-1,z2) + k2*u1*z1*(g(z1-1,z2)-g(z1,z2)) + k3*z2*D1g(z1+1,z2-1) + k6*(M-z1-z2)*D3g(z1+1,z2) + k8*v3*z1*(D1g(z1,z2) - D3g(z1,z2)) - M*((-(lambda1+lambda2)*v1+k8*v3)*D1g(z1,z2) + (lambda2*v1-k8*v3)*D3g(z1,z2))

h(z1,z2)  = (b1*z1+b2*z2)*D1f + (b3*z1+b4*z2)*D3f + (c1*z1+c2*z2+d1*z1*(z1-1)/2 + d2*z2*(z2-1)/2 + d3*(z1+z2)*(z1+z2-1)/2) * D11f + (c3*z1+c4*z2+d4*z1*(z1-1)/2 + d5*z2*(z2-1)/2 + d6*(z1+z2)*(z1+z2-1)/2) * D33f + (c5*z1+c6*z2+d7*z1*(z1-1)/2 + d8*z2*(z2-1)/2 + d9*(z1+z2)*(z1+z2-1)/2) * D13f

L2h = k1*v1*z1*(h(z1-1,z2+1)-h(z1,z2)) + k2*v1*z1*(h(z1-1,z2)-h(z1,z2)) + k3*z2*(h(z1+1,z2-1)-h(z1,z2)) + k4*z2*(h(z1+1,z2-1)-h(z1,z2)) + k5*z2*(h(z1,z2-1)-h(z1,z2)) + k6*(M-z1-z2)*(h(z1+1,z2) - h(z1,z2)) + k7*(M-z1-z2)*(h(z1,z2+1)-h(z1,z2))



# Drift in CLT
coeff_CLT_D1f(z1,z2) = (L0f+L1g+L2h).coefficient(D1f)
coeff_CLT_D3f(z1,z2) = (L0f+L1g+L2h).coefficient(D3f)
a(z1) = ((coeff_CLT_D1f(z1,0) - coeff_CLT_D1f(0,0))/z1).full_simplify()
coeff_CLT_D1f_z1 = a(0)
a(z2) = ((coeff_CLT_D1f(0,z2) - coeff_CLT_D1f(0,0))/z2).full_simplify()
coeff_CLT_D1f_z2 = a(0)
a(z1) = ((coeff_CLT_D3f(z1,0) - coeff_CLT_D3f(0,0))/z1).full_simplify()
coeff_CLT_D3f_z1 = a(0)
a(z2) = ((coeff_CLT_D3f(0,z2) - coeff_CLT_D3f(0,0))/z2).full_simplify()
coeff_CLT_D3f_z2 = a(0)

sol_b = solve([coeff_CLT_D1f_z1==0, coeff_CLT_D1f_z2==0, coeff_CLT_D3f_z1==0, coeff_CLT_D3f_z2==0], b1, b2, b3, b4, solution_dict=True)
b1(a1,a2,a3,a4) =  (sol_b[0][b1]).full_simplify()
b2(a1,a2,a3,a4) =  (sol_b[0][b2]).full_simplify()
b3(a1,a2,a3,a4) =  (sol_b[0][b3]).full_simplify()
b4(a1,a2,a3,a4) =  (sol_b[0][b4]).full_simplify()
b1_sol = b1(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b2_sol = b2(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b3_sol = b3(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()
b4_sol = b4(a1_sol, a2_sol, a3_sol, a4_sol).full_simplify()

mu_CLT_D1f(a1, a2, a3, a4, b1, b2, b3, b4) = coeff_CLT_D1f(0,0).full_simplify()
mu_CLT_D1f_sol = mu_CLT_D1f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol)
mu_CLT_D3f(a1, a2, a3, a4, b1, b2, b3, b4) = coeff_CLT_D3f(0,0).full_simplify()
mu_CLT_D3f_sol = mu_CLT_D3f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol)
mu_CLT_D1f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_CLT_D1f_sol
mu_CLT_D3f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = mu_CLT_D3f_sol

print("CLT:")
print("coeff of D1f as N->infty: ", limit(mu_CLT_D1f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D3f as N->infty: ", limit(mu_CLT_D3f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))


# Diffusiont in CLT
coeff_CLT_D11f(z1,z2) = (L0f+L1g+L2h).coefficient(D11f).full_simplify()
coeff_CLT_D33f(z1,z2) = (L0f+L1g+L2h).coefficient(D33f).full_simplify()
coeff_CLT_D13f(z1,z2) = (L0f+L1g+L2h).coefficient(D13f).full_simplify()

a(z1) = ((coeff_CLT_D11f(z1,0) - coeff_CLT_D11f(0,0))/z1).full_simplify()
coeff_CLT_D11f_z1 = a(0).full_simplify()
coeff_CLT_D11f_z1z1 = ((coeff_CLT_D11f(z1,0) - z1*a(0) - coeff_CLT_D11f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D11f(0,z2) - coeff_CLT_D11f(0,0))/z2).full_simplify()
coeff_CLT_D11f_z2 = a(0).full_simplify()
coeff_CLT_D11f_z2z2 = ((coeff_CLT_D11f(0,z2) - z2*a(0) - coeff_CLT_D11f(0,0))/z2/z2).full_simplify()
coeff_CLT_D11f_z1z2 = ((coeff_CLT_D11f(z1,z2) - z1*coeff_CLT_D11f_z1 - z2*coeff_CLT_D11f_z2 - z1^2*coeff_CLT_D11f_z1z1 - z2^2*coeff_CLT_D11f_z2z2 - coeff_CLT_D11f(0,0))/z1/z2).full_simplify()

a(z1) = ((coeff_CLT_D33f(z1,0) - coeff_CLT_D33f(0,0))/z1).full_simplify()
coeff_CLT_D33f_z1 = a(0).full_simplify()
coeff_CLT_D33f_z1z1 = ((coeff_CLT_D33f(z1,0) - z1*a(0) - coeff_CLT_D33f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D33f(0,z2) - coeff_CLT_D33f(0,0))/z2).full_simplify()
coeff_CLT_D33f_z2 = a(0).full_simplify()
coeff_CLT_D33f_z2z2 = ((coeff_CLT_D33f(0,z2) - z2*a(0) - coeff_CLT_D33f(0,0))/z2/z2).full_simplify()
coeff_CLT_D33f_z1z2 = ((coeff_CLT_D33f(z1,z2) - z1*coeff_CLT_D33f_z1 - z2*coeff_CLT_D33f_z2 - z1^2*coeff_CLT_D33f_z1z1 - z2^2*coeff_CLT_D33f_z2z2 - coeff_CLT_D33f(0,0))/z1/z2).full_simplify()

a(z1) = ((coeff_CLT_D13f(z1,0) - coeff_CLT_D13f(0,0))/z1).full_simplify()
coeff_CLT_D13f_z1 = a(0).full_simplify()
coeff_CLT_D13f_z1z1 = ((coeff_CLT_D13f(z1,0) - z1*a(0) - coeff_CLT_D13f(0,0))/z1/z1).full_simplify()
a(z2) = ((coeff_CLT_D13f(0,z2) - coeff_CLT_D13f(0,0))/z2).full_simplify()
coeff_CLT_D13f_z2 = a(0).full_simplify()
coeff_CLT_D13f_z2z2 = ((coeff_CLT_D13f(0,z2) - z2*a(0) - coeff_CLT_D13f(0,0))/z2/z2).full_simplify()
coeff_CLT_D13f_z1z2 = ((coeff_CLT_D13f(z1,z2) - z1*coeff_CLT_D13f_z1 - z2*coeff_CLT_D13f_z2 - z1^2*coeff_CLT_D13f_z1z1 - z2^2*coeff_CLT_D13f_z2z2 - coeff_CLT_D13f(0,0))/z1/z2).full_simplify()

sol_cA = solve([coeff_CLT_D11f_z1==0, coeff_CLT_D11f_z2==0, coeff_CLT_D11f_z1z1==0, coeff_CLT_D11f_z2z2==0, coeff_CLT_D11f_z1z2==0], c1, c2, d1, d2, d3, solution_dict=True)
c1(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][c1]).full_simplify()
c2(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][c2]).full_simplify()
d1(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d1]).full_simplify()
d2(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d2]).full_simplify()
d3(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cA[0][d3]).full_simplify()
c1_sol = c1(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c2_sol = c2(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d1_sol = d1(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d2_sol = d2(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d3_sol = d3(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()

sol_cB = solve([coeff_CLT_D33f_z1==0, coeff_CLT_D33f_z2==0, coeff_CLT_D33f_z1z1==0, coeff_CLT_D33f_z2z2==0, coeff_CLT_D33f_z1z2==0], c3, c4, d4, d5, d6, solution_dict=True)
c3(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][c3]).full_simplify()
c4(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][c4]).full_simplify()
d4(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d4]).full_simplify()
d5(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d5]).full_simplify()
d6(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cB[0][d6]).full_simplify()
c3_sol = c3(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c4_sol = c4(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d4_sol = d4(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d5_sol = d5(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d6_sol = d6(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()


sol_cC = solve([coeff_CLT_D13f_z1==0, coeff_CLT_D13f_z2==0, coeff_CLT_D13f_z1z1==0, coeff_CLT_D13f_z2z2==0, coeff_CLT_D13f_z1z2==0], c5, c6, d7, d8, d9, solution_dict=True)
c5(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][c5]).full_simplify()
c6(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][c6]).full_simplify()
d7(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d7]).full_simplify()
d8(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d8]).full_simplify()
d9(a1,a2,a3,a4,b1,b2,b3,b4) =  (sol_cC[0][d9]).full_simplify()
c5_sol = c5(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
c6_sol = c6(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d7_sol = d7(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d8_sol = d8(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()
d9_sol = d9(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol).full_simplify()

sigma2_CLT_D11f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D11f(0,0).full_simplify()
sigma2_CLT_D11f_sol = sigma2_CLT_D11f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()
sigma2_CLT_D33f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D33f(0,0).full_simplify()
sigma2_CLT_D33f_sol = sigma2_CLT_D33f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()
sigma2_CLT_D13f(a1,a2,a3,a4,b1,b2,b3,b4,c1,c2,d1,d2,d3,c3,c4,d4,d5,d6,c5,c6,d7,d8,d9) = coeff_CLT_D13f(0,0).full_simplify()
sigma2_CLT_D13f_sol = sigma2_CLT_D13f(a1_sol, a2_sol, a3_sol, a4_sol, b1_sol, b2_sol, b3_sol, b4_sol, c1_sol, c2_sol, d1_sol, d2_sol, d3_sol, c3_sol, c4_sol, d4_sol, d5_sol, d6_sol, c5_sol, c6_sol, d7_sol, d8_sol, d9_sol).full_simplify()

sigma2_CLT_D11f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D11f_sol
sigma2_CLT_D33f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D33f_sol
sigma2_CLT_D13f_sol_fromk(k1,k2,k3,k4,k5,k6,k7,k8) = sigma2_CLT_D13f_sol

print("coeff of D11f as N->infty: ", limit(sigma2_CLT_D11f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D33f as N->infty: ", limit(sigma2_CLT_D33f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))
print("coeff of D13f as N->infty: ", limit(sigma2_CLT_D13f_sol_fromk(k1,k2,k3,N^2*k4,N^2*k5,N*k6,N*k7,k8), N=oo))









